Low moments of the four-loop splitting functions in QCD

We have computed the four lowest even-N moments of all four splitting functions for the evolution of flavour-singlet parton densities of hadrons at the fourth order in the strong coupling constant alpha_s. The perturbative expansion of these moments, and hence of the splitting functions for momentum fractions x >~ 0.1, is found to be well behaved with relative alpha_s-coefficients of order one and sub-percent effects on the scale derivatives of the quark and gluon distributions at alpha_s ~< 0.2. More intricate computations, including other approaches such as the operator-product expansion, are required to cover the full x-range relevant to LHC analyses. Our results are presented analytically for a general gauge group for detailed checks and validations of such future calculations.

==> anc/Pij3lowN-ancillary.h <==
* -----------------------------------------------------------------------------
*
*   Four-loop singlet anomalous dimensions gamma_ij(N), i,j = q,g at N =< 8 
*
*   Reference: Low moments of the four-loop splitting functions in QCD
*
*              S. Moch, B. Ruijl, T. Ueda, J.A.M. Vermaseren and A. Vogt
*              arXiv:2111.xxxxx = DESY 21-203, Nikhef 2021-030, LTH 1282
*
*
*   The terms with quartic colour factors were numerically given in
*
*              S. Moch, B. Ruijl, T. Ueda, J.A.M. Vermaseren and A. Vogt
*              arXiv:1805.09638 = PLB 782 (2018) 627
*
*   The non-singlet (ns) results were already given in
*
*              S. Moch, B. Ruijl, T. Ueda, J.A.M. Vermaseren and A. Vogt,
*              arXiv:1707.08315 = JHEP 10 (2017) 041
*
*   Notations: z3 = zeta_3, z5 = zeta_5 are values of Riemann's zeta-function,
*              nf = number of flavours; for the group invariants see the paper.
*              Expansion in alpha_s/(4*pi), `-' relative to splitting fct's.
*
* -----------------------------------------------------------------------------

*       Four-loop anomalous dimensions,
*       fixed-N values.

* QCD splitting functions, ns+ and singlet 

* N=2

 L  gqq3nsN2 =

       + cf^4 * ( 194392/2187 + 10880/81*z3 - 1280/3*z5 )
       + cf^3*ca * ( 238676/2187 + 31040/81*z3 - 704/3*z4 + 1280/3*z5 )
       + cf^2*ca^2 * ( - 1626064/2187 - 25744/27*z3 + 352*z4 + 4480/9*z5 )
       + cf*ca^3 * ( 1734130/2187 + 34936/81*z3 - 352/3*z4 - 12160/27*z5 )
       + [d4RA/nr] * ( - 736/9 + 1984/9*z3 + 5120/9*z5 )

       + cf^3*nf * ( 190912/2187 - 2528/81*z3 + 128/3*z4 - 640/3*z5 )
       + cf^2*ca*nf * ( - 177748/2187 + 12928/27*z3 - 544/3*z4 + 320/9*z5 )
       + cf*ca^2*nf * ( - 53018/243 - 4040/9*z3 + 416/3*z4 + 4480/27*z5 )
       + [d4RR/nr]*nf * ( 832/9 + 1024/9*z3 - 2560/9*z5 )

       + cf^2*nf^2 * ( 24944/2187 - 128/3*z3 + 64/3*z4 )
       + cf*ca*nf^2 * ( 6350/729 + 128/3*z3 - 64/3*z4 )
       + cf*nf^3 * ( - 1024/2187 + 128/81*z3 );

 L  gqq3psN2 = 

       + cf^3*nf * ( 227938/2187 + 1952/81*z3 + 256/9*z4 - 640/3*z5 )
       + [d4RR/nr]*nf * ( 1024/9 + 256/9*z3 - 2560/9*z5 )
       + cf^2*ca*nf * ( - 162658/6561 + 8048/27*z3 - 1664/9*z4 + 320/9*z5 )
       + cf*ca^2*nf * ( - 410299/6561 - 26896/81*z3 + 1408/9*z4 + 4480/27*z5 )

       + cf^2*nf^2 * ( - 73772/6561 - 5248/81*z3 + 320/9*z4 )
       + cf*ca*nf^2 * ( 160648/6561 + 48*z3 - 320/9*z4 )
       + cf*nf^3 * ( - 1712/729 + 128/27*z3 );

 L  gqq3N2 = gqq3nsN2 + [02]*gqq3psN2;

 L  gqg3N2 =

       + cf^3*nf * ( 16489/729 + 736/81*z3 + 256/9*z4 - 320/3*z5 )
       + ca^3*nf * ( - 88769/729 + 31112/81*z3 - 132*z4 - 3560/27*z5 )
       + cf^2*ca*nf * ( - 1153727/13122 + 7108/81*z3 - 1136/9*z4 + 2000/9*z5 )
       + cf*ca^2*nf * ( 763868/6561 - 12808/27*z3 + 2068/9*z4 + 40/9*z5 )
       + [d4RA/na]*nf * ( 368/9 - 992/9*z3 - 2560/9*z5 )

       + cf^2*nf^2 * ( - 110714/6561 - 272/9*z3 + 224/9*z4 )
       + cf*ca*nf^2 * ( 249310/6561 + 5632/81*z3 - 440/9*z4 )
       + ca^2*nf^2 * ( 48625/2187 - 3572/81*z3 + 24*z4 + 160/27*z5 )
       + [d4RR/na]*nf^2 * ( - 928/9 - 640/9*z3 + 2560/9*z5 )

       + cf*nf^3 * ( - 8744/2187 + 128/27*z3 )
       + ca*nf^3 * ( 3385/2187 - 176/81*z3 );

* independently calculated, but also fixed by the momentum sum rule

 L  ggq3N2 = - gqq3N2; 
 L  ggg3N2 = - gqg3N2;


* N=4 

 L  gqq3nsN4 = 

       + cf^4 * ( 3482407012657/34992000000 + 14504764/50625*z3 - 25136/45*z5 )
       + ca*cf^3 * ( 33802068299/174960000 - 10215349/81000*z3 - 15829/75*z4
          + 33004/45*z5 )
       + ca^2*cf^2 * ( - 1557367902137/1749600000 - 2497339/16875*z3 
          + 15829/50*z4 - 1645/9*z5 )
       + ca^3*cf * ( 49455970561/43740000 + 13461191/81000*z3 - 15829/150*z4
          - 18646/135*z5 )
       + [d4RA/nr] * ( 254713/1350 + 63568/45*z3 - 78868/45*z5 )

       + nf*cf^3 * ( 29581840417/174960000 + 820961/10125*z3 + 2878/75*z4 
          - 1256/3*z5 )
       + nf*ca*cf^2 * ( - 89325051233/437400000 + 4588639/6750*z3 - 21587/75*z4
          + 628/9*z5 )
       + nf*ca^2*cf * ( - 1796654459/4860000 - 5247961/6750*z3 + 18709/75*z4
          + 43736/135*z5 )
       + nf*[d4RR/nr] * ( 16568/135 + 22552/75*z3 - 26912/45*z5 )

       + nf^2*cf^2 * ( 5419760639/218700000 - 2146/25*z3 + 628/15*z4 )
       + nf^2*ca*cf * ( 60167591/3645000 + 2146/25*z3 - 628/15*z4 )
       + nf^3*cf * ( - 17813699/21870000 + 1256/405*z3 );

 L  gqq3psN4 = 

       + nf*cf^3 * ( 1995890620891/52488000000 - 897403/202500*z3 
          + 18997/2250*z4 - 484/15*z5 )
       + nf*ca*cf^2 * ( 209865827521/26244000000 + 6743539/202500*z3 
          - 29161/750*z4 + 242/45*z5 )
       + nf*ca^2*cf * ( - 55187654921/3280500000 - 3104267/67500*z3 
          + 34243/1125*z4 + 3164/135*z5 )
       + nf*[d4RR/nr] * ( 172231/675 - 5368/25*z3 - 3728/45*z5 )

       + nf^2*cf^2 * ( - 141522185707/26244000000 - 1207/135*z3 + 242/45*z4 )
       + nf^2*ca*cf * ( 9398360351/1640250000 + 57877/10125*z3 - 242/45*z4 )
       + nf^3*cf * ( - 46099151/72900000 + 484/675*z3 );

 L  gqq3N4 = gqq3nsN4 + [02]*gqq3psN4;

 L  gqg3N4 =

       + nf*cf^3 * ( - 8103828487201/104976000000 + 5100751/81000*z3 
          + 154589/4500*z4 - 3158/45*z5 )
       + nf*ca*cf^2 * ( 5121012352507/26244000000 - 48971263/405000*z3 
          - 143489/750*z4 + 951/5*z5 )
       + nf*ca^2*cf * ( - 314624947013/1312200000 - 2024593/9000*z3 
          + 1674889/4500*z4 + 1237/45*z5 )
       + nf*ca^3 * ( 143199094853/1458000000 + 11938031/45000*z3 - 26904/125*z4
          - 17917/135*z5 )
       + nf*[d4RA/na] * ( - 12196/135 - 81008/225*z3 + 15976/45*z5 )

       + nf^2*cf^2 * ( 37295583467/26244000000 - 1400864/50625*z3 + 707/45*z4 )
       + nf^2*ca*cf * ( 217239001681/13122000000 + 4497112/50625*z3 
          - 103669/2250*z4 )
       + nf^2*ca^2 * ( - 7131194093/4374000000 - 12599759/202500*z3 
          + 7591/250*z4 + 664/135*z5 )
       + nf^2*[d4RR/na] * ( - 112424/675 - 2336/75*z3 + 10624/45*z5 )

       + nf^3*cf * ( - 312015851/364500000 + 6644/3375*z3 )
       + nf^3*ca * ( 338346151/437400000 - 5192/2025*z3 );

 L  ggq3N4 =

       + cf^4 * ( - 1438431824489/17496000000 - 21061493/101250*z3 + 259/5*z4
          + 14408/45*z5 )
       + ca*cf^3 * ( 270563159561/8748000000 + 6105179/101250*z3 + 5917/750*z4
          - 17488/45*z5 )
       + ca^2*cf^2 * ( 1259255579057/4374000000 + 16267093/67500*z3 
          - 25621/250*z4 + 1484/45*z5 )
       + ca^3*cf * ( - 632341192829/2187000000 - 1120409/8100*z3 
          + 16048/375*z4 + 8782/135*z5 )
       + [d4RA/nr] * ( - 12196/135 - 81008/225*z3 + 15976/45*z5 )

       + nf*cf^3 * ( - 316818132031/3280500000 + 411629/16875*z3 - 4582/225*z4
          + 352/3*z5 )
       + nf*ca*cf^2 * ( 569679966383/6561000000 - 13919446/50625*z3 
          + 12501/125*z4 - 176/9*z5 )
       + nf*ca^2*cf * ( 2203719743/52488000 + 2857549/11250*z3 - 89599/1125*z4
          - 11872/135*z5 )
       + nf*[d4RR/nr] * ( - 112424/675 - 2336/75*z3 + 10624/45*z5 )

       + nf^2*cf^2 * ( 9798304643/3280500000 + 17096/675*z3 - 704/45*z4 )
       + nf^2*ca*cf * ( - 1608863899/328050000 - 39416/2025*z3 + 704/45*z4 )
       + nf^3*cf * ( 3990397/2733750 - 704/405*z3 );

 L  ggg3N4 =
   
       + ca^4 * ( 1502628149/3375000 + 1146397/11250*z3 - 504/5*z5 )
       + [d4AA/na] * ( 21623/150 + 15596/15*z3 - 6048/5*z5 )

       + nf*ca^3 * ( - 20580892841/72900000 - 12550223/22500*z3 + 8613/25*z4
          + 4316/27*z5 )
       + nf*ca^2*cf * ( - 4212122951/41006250 + 1170784/5625*z3 
          - 418198/1125*z4 + 17636/45*z5 )
       + nf*ca*cf^2 * ( 1913110089023/26244000000 + 39313783/101250*z3 
          + 26741/750*z4 - 3082/5*z5 )
       + nf*cf^3 * ( 34764568601/2099520000 - 958343/40500*z3 - 18997/2250*z4
          + 908/45*z5 )
       + nf*[d4RA/na] * ( 160091/675 + 80072/225*z3 - 48016/45*z5 )

       + nf^2*ca^2 * ( - 3250393649/218700000 + 2969291/20250*z3 - 1566/25*z4
          - 1276/135*z5 )
       + nf^2*ca*cf * ( 136020246173/3280500000 - 1672751/10125*z3 
          + 15172/225*z4 )
       + nf^2*cf^2 * ( - 275622924731/26244000000 + 253369/10125*z3 
          - 1078/225*z4 )
       + nf^2*[d4RR/na] * ( 75788/675 + 3008/15*z3 - 20416/45*z5 )

       + nf^3*ca * ( - 20440457/21870000 + 1888/405*z3 )
       + nf^3*cf * ( 1780699/24300000 - 484/675*z3 );


* N=6 

  L  gqq3nsN6 =

       + cf^4 * ( 287471623549488131/1801088541000000 
          + 33026498018/121550625*z3 - 450712/735*z5 )
       + ca*cf^3 * ( 9809771626657/476478450000 - 9025033804/121550625*z3
          - 768482/3675*z4 + 621976/735*z5 )
       + ca^2*cf^2 * ( - 588570119595401/918922725000 + 3466052671/27011250*z3 
          + 384241/1225*z4 - 1695382/2205*z5 )
       + ca^3*cf * ( 64997866579309/56010528000 + 395253829/27783000*z3 
          - 384241/3675*z4 + 1378042/6615*z5 )
       + [d4RA/nr] * ( 1816777297/2646000 + 48954263/18375*z3 
          - 8666912/2205*z5 )

       + nf*cf^3 * ( 2697261071752787/12864918150000 + 2830802/19845*z3 
          + 139724/3675*z4 - 11344/21*z5 )
       + nf*ca*cf^2 * ( - 160989027584717/612615150000 + 8830621/11025*z3 
          - 1301446/3675*z4 + 5672/63*z5 )

       + nf*ca^2*cf * ( - 96176330975533/210039480000 - 1122625478/1157625*z3
          + 1161722/3675*z4 + 548152/1323*z5 )
       + nf*[d4RR/nr] * ( 70029019/330750 + 4621504/11025*z3 - 379264/441*z5 )

       + nf^2*cf^2 * ( 5177594850433/153153787500 - 3697676/33075*z3 
          + 5672/105*z4 )
       + nf^2*ca*cf * ( 348632126303/17503290000 + 3697676/33075*z3 
          - 5672/105*z4 )
       + nf^3*cf * ( - 26381269339/26254935000 + 11344/2835*z3 );

 L  gqq3psN6 =

       + nf*cf^3 * ( 140565274663259489/5403265623000000 - 62727544/24310125*z3
          + 343156/77175*z4 - 1936/147*z5 )
       + nf*ca*cf^2 * ( 336481838777617/360217708200000 + 2111992/324135*z3 
          - 1389806/77175*z4 + 968/441*z5 )
       + nf*ca^2*cf * ( - 6194882229735067/864522499680000 - 2396237/165375*z3
          + 41866/3087*z4 + 9544/1323*z5 )
       + nf*[d4RR/nr] * ( 64697569/330750 - 426976/3675*z3 - 39808/441*z5 )

       + nf^2*cf^2 * ( - 812984663253277/270163281150000 - 2594876/694575*z3 
          + 968/441*z4 )
       + nf^2*ca*cf * ( 3092531515013/964868861250 + 217432/99225*z3 
          - 968/441*z4 )
       + nf^3*cf * ( - 19597073837/61261515000 + 1936/6615*z3 );

 L  gqq3N6 = gqq3nsN6 + [02]*gqq3psN6;

 L  gqg3N6 =

       + nf*cf^3 * ( - 2912197809548779709/21613062492000000 
          + 1026604067/24310125*z3 + 2582141/77175*z4 + 1328/147*z5 )
       + nf*ca*cf^2 * ( 324177529264517279/960580555200000 
          - 1154450237/9724050*z3 - 28952417/154350*z4 + 9832/441*z5 )
       + nf*ca^2*cf * ( - 627686002393628869/1729044999360000 
          - 6170262713/48620250*z3 + 1096679/3087*z4 + 47774/441*z5 )
       + nf*ca^3 * ( 49981299563948069/345808999872000 
          + 2383601783/12965400*z3 - 689907/3430*z4 - 159724/1323*z5 )
       + nf*[d4RA/na] * ( - 23820479/264600 - 11627738/33075*z3 + 28624/63*z5 )

       + nf^2*cf^2 * ( 1942638296203817/540326562300000 - 113578219/4862025*z3
          + 28724/2205*z4 )
       + nf^2*ca*cf * ( 3261418656515051/216130624920000 + 122909317/1620675*z3
          - 600626/15435*z4 )
       + nf^2*ca^2 * ( - 55264268415947/6175160712000 - 38177677/720300*z3 
          + 133186/5145*z4 + 5360/1323*z5 )
       + nf^2*[d4RR/na] * ( - 665983/4725 - 192736/6615*z3 + 85760/441*z5 )

       + nf^3*cf * ( - 1262351231147/2572983630000 + 15268/9261*z3 )
       + nf^3*ca * ( 34431246007/55135363500 - 8866/3969*z3 );

 L  ggq3N6 =

       + cf^4 * ( - 27548846012571077/225136067625000 
         - 28516720088/121550625*z3 + 6416/105*z4 + 260192/735*z5 )
       + ca*cf^3 * ( 15370144370986843/90054427050000 
         + 23472335174/121550625*z3 - 1023364/25725*z4 - 370016/735*z5 )
       + ca^2*cf^2 * ( 58564721355491371/720435416400000 
         + 10781187328/121550625*z3 - 1215814/25725*z4 + 373832/2205*z5 )
       + ca^3*cf * ( - 133292466369681947/864522499680000 
         - 226736591/2701125*z3 + 667258/25725*z4 + 67288/6615*z5 )
       + [d4RA/nr] * ( - 23820479/330750 - 46510952/165375*z3 + 114496/315*z5 )

       + nf*cf^3 * ( - 75665018489451691/1350816405750000 
          + 187225352/24310125*z3 - 36352/2205*z4 + 1408/21*z5 )
       + nf*ca*cf^2 * ( 331099053590779/6003628470000 - 3771301108/24310125*z3
          + 4877248/77175*z4 - 704/63*z5 )
       + nf*ca^2*cf * ( 40511222207957/3430644840000 + 3610221368/24310125*z3
          - 3604928/77175*z4 - 65344/1323*z5 )
       + nf*[d4RR/nr] * ( - 2663932/23625 - 770944/33075*z3 + 68608/441*z5 )

       + nf^2*cf^2 * ( 27562736653631/9648688612500 + 266912/19845*z3 
          - 2816/315*z4 )
       + nf^2*ca*cf * ( - 301286343367/110270727000 - 944432/99225*z3
          + 2816/315*z4 )
       + nf^3*cf * ( 3574461862/3281866875 - 2816/2835*z3 );

 L  ggg3N6 =

       + ca^4 * ( 14796034088334539/23053933324800 + 198201877/777924*z3
          - 118210/441*z5 )
       + [d4AA/na] * ( 1255552/2205 + 2997592/1323*z3 - 472840/147*z5 )

       + nf*ca^3 * ( - 352499691830939/914838624000 - 4467756563/6482700*z3
          + 103356/245*z4 + 238544/1323*z5 )
       + nf*ca^2*cf * ( - 174297079261544753/864522499680000
          + 12199024283/48620250*z3 - 6710594/15435*z4 + 221576/441*z5 )
       + nf*ca*cf^2 * ( 51836938615212157/360217708200000 + 459844342/972405*z3
          + 1338986/77175*z4 - 334352/441*z5 )
       + nf*cf^3 * ( 10457671535671561/5403265623000000 - 100551124/8103375*z3
          - 343156/77175*z4 + 992/147*z5 )
       + nf*[d4RA/na] * ( 9661697/22050 + 22351528/33075*z3 - 726848/441*z5 )

       + nf^2*ca^2 * ( - 2273514775943/294055272000 + 126516356/694575*z3 
          - 18792/245*z4 - 22000/1323*z5 )
       + nf^2*ca*cf * ( 122395144706959/2205414540000 - 133661648/694575*z3 
          + 173704/2205*z4 )
       + nf^2*cf^2 * ( - 61017705026527/5403265623000 + 2171164/99225*z3 -
         4576/2205*z4 )
       + nf^2*[d4RR/na] * ( 788419/3675 + 180272/441*z3 - 352000/441*z5 )

       + nf^3*cf * ( - 9085701773/30630757500 - 1936/6615*z3 )
       + nf^3*ca * ( - 5226936307/5250987000 + 3224/567*z3 );


* N=8

 L  gqq3nsN8 =

       + cf^4 * ( 1526099947627950150458381/8067032349014016000000
          + 20349260276089/78764805000*z3 - 1804282/2835*z5 )
       + ca*cf^3 * ( - 1421752209961884815677/19207219878604800000
          - 3387289715833/140026320000*z3 - 27614477/132300*z4
          + 17728727/19845*z5 )
       + ca^2*cf^2 * ( - 136950111821419605151/304876506009600000
          + 81027197994671/210039480000*z3 + 27614477/88200*z4
          - 4834637/3780*z5 )
       + ca^3*cf * ( 1008933995789394973/871075731456000
          - 33568622483/244944000*z3 - 27614477/264600*z4 + 31576003/59535*z5 )
       + [d4RA/nr] * ( 245446938529151/216040608000 + 964237792849/250047000*z3
          - 117093083/19845*z5 )

       + nf*cf^3 * ( 1136310990563809311301/4801804969651200000
          + 5612836699/30005640*z3 + 2510407/66150*z4 - 39532/63*z5 )
       + nf*ca*cf^2 * ( - 11533221344476533811/38109563251200000
          + 88755158137/100018800*z3 - 17730227/44100*z4 + 19766/189*z5 )
       + nf*ca^2*cf * ( - 189224450730372949/362948221440000
          - 1661823807613/1500282000*z3 + 48169867/132300*z4 + 813749/1701*z5 )
       + nf*[d4RR/nr] * ( 1164731326841/3857868000 + 892046473/1786050*z3
          - 605768/567*z5 )

       + nf^2*cf^2 * ( 386628670506434189/9527390812800000
          - 77750543/595350*z3 + 19766/315*z4 )
       + nf^2*ca*cf * ( 2001327622434827/90737055360000 + 77750543/595350*z3
          - 19766/315*z4 )
       + nf^3*cf * ( - 77182042631063/68052791520000 + 39532/8505*z3 );

 L  gqq3psN8 =

       + nf*cf^3 * ( 3960340604223955458923/192072198786048000000 
          - 34718701049/18003384000*z3 + 13529827/4762800*z4 - 1369/189*z5 )
       + nf*ca*cf^2 * ( - 43838488788848637899/13719442770432000000 
          + 10167760657/18003384000*z3 - 10211371/952560*z4 + 1369/1134*z5 )
       + nf*ca^2*cf * ( - 8552512702477166383/2939880593664000000 
          - 97528710971/18003384000*z3 + 1340251/170100*z4 + 128/63*z5 )
       + nf*[d4RR/nr] * ( 1183211180737/7715736000 - 18321694/297675*z3
          - 18164/189*z5 )

       + nf^2*cf^2 * ( - 5115927245667479753/2743888554086400000 
          - 15129691/7144200*z3 + 1369/1134*z4 )
       + nf^2*ca*cf * ( 15301312238130101/7349701484160000 + 8397097/7144200*z3
          - 1369/1134*z4 )
       + nf^3*cf * ( - 162840799744061/816633498240000 + 1369/8505*z3 );

 L  gqq3N8 = gqq3nsN8 + [02]*gqq3psN8;

 L  ggq3N8 = 

       + cf^4 * ( - 24543597526270550844943/161340646980280320000 
          - 15301069838573/63011844000*z3 + 10747/168*z4 + 213596/567*z5 )
       + ca*cf^3 * ( 6310523848625645534759/24009024848256000000 
          + 15872437061239/63011844000*z3 - 291860591/4762800*z4 
          - 2286556/3969*z5 )
       + ca^2*cf^2 * ( - 87368680167927504727/2572395519456000000 
          + 291378678971/14002632000*z3 - 31798217/1587600*z4 + 4982/21*z5 )
       + ca^3*cf * ( - 133262292247883142773/1469940296832000000 
          - 1106936590687/18003384000*z3 + 5161112/297675*z4 - 73193/7938*z5 )
       + [d4RA/nr] * ( - 273996244909/4320812160 - 137047639/555660*z3 
          + 151490/441*z5 )

       + nf*cf^3 * ( - 50125745829108214529/1371944277043200000 
          - 292991233/150028200*z3 - 580927/39690*z4 + 2960/63*z5 )
       + nf*ca*cf^2 * ( 77269186724872290241/2057916415564800000 
          - 6495831967/64297800*z3 + 22993211/476280*z4 - 1480/189*z5 )
       + nf*ca^2*cf * ( 89928989976567629/32665339929600000 
          + 8867614661/85730400*z3 - 16022087/476280*z4 - 58420/1701*z5 )
       + nf*[d4RR/nr] * ( - 2023939021/24111675 - 3285578/178605*z3 
          + 65440/567*z5 )

       + nf^2*cf^2 * ( 269507034349861709/102895820778240000 + 10846/1215*z3
          - 1184/189*z4 )
       + nf^2*ca*cf * ( - 383192836407971/174992892480000 - 349492/59535*z3
          + 1184/189*z4 )
       + nf^3*cf * ( 1517401222367/1701319788000 - 1184/1701*z3 );

 L  gqg3N8 =

       + nf*cf^3 * ( - 990917988466579134913309/5762165963581440000000 
          + 3183230120837/180033840000*z3 + 1481184343/47628000*z4 
          + 398159/5670*z5 )
       + nf*ca*cf^2 * ( 173705322188197694847769/411583283112960000000 
          - 5433407245849/60011280000*z3 - 417892403/2381400*z4 
          - 171271/1620*z5 )
       + nf*ca^2*cf * ( - 2068466449111368729523/4899800989440000000
          - 14832708232003/180033840000*z3 + 35445949/108000*z4 + 23311/140*z5 )
       + nf*ca^3 * ( 336616045154933559893/2099914709760000000 
          + 697606492357/5143824000*z3 - 26056547/141750*z4 - 419459/3780*z5 )
       + nf*[d4RA/na] * ( - 273996244909/3086294400 - 137047639/396900*z3 
          + 30298/63*z5 )

       + nf^2*cf^2 * ( 40554044566337273617/8231665662259200000 
          - 26373124409/1285956000*z3 + 127207/11340*z4 )
       + nf^2*ca*cf * ( 36065612407080472327/2939880593664000000 
          + 5699612263/85730400*z3 - 22867163/680400*z4 )
       + nf^2*ca^2 * ( - 4518848403845479427/419982941952000000 
          - 13175860451/285768000*z3 + 15234743/680400*z4 + 818/243*z5 )
       + nf^2*[d4RR/na] * ( - 2023939021/17222625 - 3285578/127575*z3 
          + 13088/81*z5 )

       + nf^3*cf * ( - 47263236736035329/146994029683200000 
          + 2244679/1530900*z3 )
       + nf^3*ca * ( 886247558029/1708914965625 - 35816/18225*z3 );

 L  ggg3N8 = 

       + ca^4 * ( 913169436152027903/1171827405000000 
          + 51527099041/131220000*z3 - 172436/405*z5 )
       + [d4AA/na] * ( 537502950787/551124000 + 46340503/13500*z3
          - 689744/135*z5 )

       + nf*cf^3 * ( - 3875574534972929574389/576216596358144000000 
          - 135851486693/18003384000*z3 - 13529827/4762800*z4 + 613/189*z5 )
       + nf*ca*cf^2 * ( 7722227993192582836559/41158328311296000000 
          + 591286208311/1125211500*z3 + 10006243/952560*z4 - 138355/162*z5 )
       + nf*ca^2*cf * ( - 793554238929989675839/2939880593664000000 
          + 534393934321/1800338400*z3 - 40892093/85050*z4 + 320660/567*z5 )
       + nf*ca^3 * ( - 31340067299523269041/69997156992000000
          - 680081584643/857304000*z3 + 1788457/3780*z4 + 351572/1701*z5 )
       + nf*[d4RA/na] * ( 4208909173201/7715736000 + 3518370631/4465125*z3
          - 1069268/567*z5 )

       + nf^2*cf^2 * ( - 95246090820533670043/8231665662259200000 
          + 445763281/21432600*z3 - 6623/5670*z4 )
       + nf^2*ca*cf * ( 942217912695786851/14699402968320000
          - 4533011177/21432600*z3 + 247192/2835*z4 )
       + nf^2*ca^2 * ( - 997206831355739/388873094400000 + 111733544/535815*z3
          - 162587/1890*z4 - 6280/243*z5 )	       
       + nf^2*[d4RR/na] * ( 331056293/984150 + 17535248/25515*z3  
          - 100480/81*z5 ) 

       + nf^3*cf * ( - 12373917501191/30245685120000 - 1369/8505*z3 )
       + nf^3*ca * ( - 263132873693/243045684000 + 7744/1215*z3 );


